HG-PIPE: Vision Transformer Acceleration with Hybrid-Grained Pipeline

Vision Transformer (ViT) acceleration with field programmable gate array (FPGA) is promising but challenging. Existing FPGA-based ViT accelerators mainly rely on temporal architectures, which process different operators by reusing the same hardware blocks and suffer from extensive memory access overhead. Pipelined architectures, either coarse-grained or fine-grained, unroll the ViT computation spatially for memory access efficiency. However, they usually suffer from significant hardware resource constraints and pipeline bubbles induced by the global computation dependency of ViT. In this paper, we introduce HG-PIPE, a pipelined FPGA accelerator for high-throughput and low-latency ViT processing. HG-PIPE features a hybrid-grained pipeline architecture to reduce on-chip buffer cost and couples the computation dataflow and parallelism design to eliminate the pipeline bubbles. HG-PIPE further introduces careful approximations to implement both linear and non-linear operators with abundant Lookup Tables (LUTs), thus alleviating resource constraints. On a ZCU102 FPGA, HG-PIPE achieves 2.78 times better throughput and 2.52 times better resource efficiency than the prior-art accelerators, e.g., AutoViTAcc. With a VCK190 FPGA, HG-PIPE realizes end-to-end ViT acceleration on a single device and achieves 7118 images/s, which is 2.81 times faster than a V100 GPU.

==> figs/ablation_study.py <==
import matplotlib.pyplot as plt
# import numpy as np
# import pandas as pd


plt.rcParams["figure.dpi"] = 100
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体

# Assuming data provided by the user in the previous LaTeX table to create a comparative bar chart
# Using the values for Total ops (M), Parallelism, and Actual Cycles as provided previously

# Creating a DataFrame from the given table

optimizations = [
    "Original Network",
    "Quantization",
    "Apply Tables",
    "PoT Index Computation",
    "Inversed exponential",
    "ReQuant Calibration",
    "GeLU Calibration",
    "Segmented Table"
]

DSPs = [
    14304, 
    1920,
    744,
    312,
    312,
    312,
    312,
    312
]

accuracy_3bit = [
    74.50,
    71.20,
    69.66,
    35.05,
    68.87,
    69.17,
    70.56,
    71.05
]

accuracy_4bit = [
    74.50,
    74.62,
    73.33,
    45.31,
    71.62,
    73.67,
    74.04,
    74.37
]

# reverse all
optimizations.reverse()
DSPs.reverse()
accuracy_3bit.reverse()
accuracy_4bit.reverse()



# draw fallen bars
# y axis is optimizations
# x axis is corresponding DSPs usage and accuracy

# Creating a bar plot with improved aesthetics
fig, ax1 = plt.subplots(figsize=(14, 6))

# Bar plot for DSPs
ax1.barh(optimizations, DSPs, color='darkblue', alpha=0.6)
ax1.set_xlabel('DSPs', fontsize=12)
ax1.set_title('DSPs and Accuracy by Optimization Technique', fontsize=14, fontweight='bold')
# set x limit
ax1.set_xlim([0, 3000])

# Creating a twin axis for accuracy plot
ax2 = ax1.twiny()

# Line plot for accuracies
# change color
ax2.plot(accuracy_4bit, optimizations, 'o-r', label='4-bit Accuracy', color='cornflowerblue')
ax2.plot(accuracy_3bit, optimizations, 'o-b', label='3-bit Accuracy', color='lightcoral')
ax2.set_xlabel('Accuracy (%)', fontsize=12)
# set x limit
ax2.set_xlim([27, 77.5])

# add points offsets
bit4_point_offsets = (
    (0, 0), # Original Network
    (0, 0), # Quantization
    (0, 0), # Apply Tables
    (0, 0), # PoT Index Computation
    (0, 0), # Inversed exponential
    (0, 0), # ReQuant Calibration
    (0, 0), # GeLU Calibration
    (0, 0)  # Segmented Table
)

bit4_point_offsets = (
    (0.3, 0), # Original Network
    (0, 0), # Quantization
    (0, 0), # Apply Tables
    (0, 0), # PoT Index Computation
    (0, 0), # Inversed exponential
    (0, 0), # ReQuant Calibration
    (0, 0), # GeLU Calibration
    (0, 0)  # Segmented Table
)



# for two curves, add the values to the points
for i, v in enumerate(accuracy_4bit):
    # ax2.text(v + 0.3, i - .30, str(v) + "%", color='cornflowerblue', fontweight='bold')
    # with offsets
    ax2.text(v + bit4_point_offsets[i][0], i + bit4_point_offsets[i][1], str(v) + "%", color='cornflowerblue', fontweight='bold')
for i, v in enumerate(accuracy_3bit):
    # ax2.text(v + 0.3, i - .30, str(v) + "%", color='lightcoral', fontweight='bold')
    # with offsets
    ax2.text(v + bit4_point_offsets[i][0], i + bit4_point_offsets[i][1], str(v) + "%", color='lightcoral', fontweight='bold')

# for the bar, add the values to the bars, aligned to the center
for i, v in enumerate(DSPs):
    ax1.text(v + 0.3, i - .10, str(v), color='black', fontweight='bold')

# add one text for Orignal Network, whcih consumes too much DSPs that is out of the range
ax1.text(3000 + 30, 7 - .10, str(">10000"), color='black', fontweight='bold')


# Styling
ax1.grid(axis='x', linestyle='--', alpha=0.7)
# ax2.grid(axis='x', linestyle='--', alpha=0.7)

# Adding legend
ax2.legend(loc='lower center')

plt.tight_layout()
plt.show()


==> figs/break_axes.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data Preparation
optimizations = [
    "Segmented Table", "GeLU Calibration", "ReQuant Calibration", 
    "Inversed exponential", "PoT Index Computation", "Apply Tables", 
    "Quantization", "Original Network"
]
DSPs = [312, 312, 312, 312, 312, 744, 1920, 0]
accuracy_3bit = [71.05, 70.56, 69.17, 68.87, 35.05, 69.66, 71.20, 74.50]
accuracy_4bit = [74.37, 74.04, 73.67, 71.62, 45.31, 73.33, 74.62, 74.50]

# Creating a figure
fig, ax1 = plt.subplots(figsize=(12, 6))

# Plotting the DSPs
ax1.barh(optimizations, DSPs, color='skyblue', alpha=0.7)
ax1.set_xlabel('DSPs', fontsize=12)
ax1.set_title('DSPs and Accuracy by Optimization Technique', fontsize=14, fontweight='bold')

# Creating a twin axis for accuracy plot
ax2 = ax1.twiny()

# Function to split the x-axis and add a break symbol
def split_ax(ax, low, high, break_pos=0.5, gap=0.02):
    # Determine the axis limits and hide the spines
    ax.set_xlim(low, high)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)

    # Create diagonal lines in the break area
    d = .015  # Line length
    kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
    ax.plot((1-break_pos-gap, 1-break_pos-gap+d), (-d, +d), **kwargs)
    ax.plot((1-break_pos+gap, 1-break_pos+gap-d), (-d, +d), **kwargs)

# Plotting the accuracies
low_accuracy = [a if a > 50 else np.nan for a in accuracy_3bit]
high_accuracy = [a if a <= 50 else np.nan for a in accuracy_3bit]
ax2.plot(low_accuracy, optimizations, 'o-b', label='3-bit Accuracy')
ax2.plot(high_accuracy, optimizations, 'o-b', linestyle="None")
low_accuracy = [a if a > 50 else np.nan for a in accuracy_4bit]
high_accuracy = [a if a <= 50 else np.nan for a in accuracy_4bit]
ax2.plot(low_accuracy, optimizations, 'o-r', label='4-bit Accuracy')
ax2.plot(high_accuracy, optimizations, 'o-r', linestyle="None")

# Applying the split to the x-axis
split_ax(ax2, 30, 75)

# Adding text labels to the points
for i, v in enumerate(accuracy_3bit):
    if v > 50:
        ax2.text(v + 0.5, i, f"{v:.2f}", color='blue', fontweight='bold', va='center')
    else:
        ax2.text(v + 1, i, f"{v:.2f}", color='blue', fontweight='bold', va='center')

for i, v in enumerate(accuracy_4bit):
    if v > 50:
        ax2.text(v + 0.5, i, f"{v:.2f}", color='red', fontweight='bold', va='center')
    else:
        ax2.text(v + 1, i, f"{v:.2f}", color='red', fontweight='bold', va='center')

# Styling
ax1.grid(axis='x', linestyle='--', alpha=0.7)
ax2.legend(loc='upper center')

plt.tight_layout()
plt.show()


==> figs/gelu_fusion.py <==
from matplotlib import pyplot as plt
import numpy as np
import torch

plt.rcParams["figure.dpi"] = 50
plt.rcParams['lines.linewidth'] = 8  # 设置线条宽度
plt.rcParams['lines.markersize'] = 20  # 设置标记大小
plt.rcParams['font.size'] = 24  # 设置字体大小
plt.rcParams['legend.fontsize'] = 24  # 设置图例字体大小
plt.rcParams['axes.titlesize'] = 26  # 设置轴标题字体大小
plt.rcParams['axes.labelsize'] = 22  # 设置轴标签字体大小
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体


def qclamp(x, Nx, signed=False):
    if signed:
        x = torch.clamp(x, -2 ** (Nx - 1), 2 ** (Nx - 1) - 1)
    else:
        x = torch.clamp(x, 0, 2 ** Nx - 1)
    return x

# First image, GeLU fusion
def _gelu(x, S1):
    gelu_res = torch.nn.functional.gelu(x * S1)
    return gelu_res

def _quant(x, Z2, S2, Nx):
    quant_res = torch.round((x - Z2) / S2)
    return qclamp(quant_res, Nx, signed=False)

# info from saved
# x_min, x_max = -2456, 2488
x_min, x_max = -400, +200
S1 = 0.0077451
Z2 = -0.16996
S2 = 0.07529
Nx = 4
points = 200
gelu_x = torch.linspace(x_min, x_max, points)
gelu_values = _gelu(gelu_x, S1)
gelu_x_min, gelu_x_max = gelu_values.min(), gelu_values.max()
quant_x = torch.linspace(gelu_x_min, gelu_x_max, points)
quant_values = _quant(quant_x, Z2, S2, Nx)
fused_values = _quant(gelu_values, Z2, S2, Nx)

fig, axs = plt.subplots(1, 3, figsize=(20, 8))

# GeLU plot
axs[0].plot(gelu_x, gelu_values, 'b-o', markersize=5, linewidth=2, label='GeLU')
# add equation
# axs[0].text(-300, 0, f"$y = \\operatorname{{GeLU}}(x * S1),\\mathrm{{where}} \ S1 = {geluq.S1:.3f}$", fontsize=20)
# axs[0].set_title("GeLU")
axs[0].set_xlabel("GeLU input")
axs[0].set_ylabel("GeLU output")
axs[0].grid(True)
axs[0].legend()

# Quant plot
axs[1].plot(quant_x, quant_values, 'g-s', markersize=5, linewidth=2, label='ReQuant')
# axs[1].set_title("ReQuant")
axs[1].set_xlabel("GeLU output")
axs[1].set_ylabel("ReQuant output")
axs[1].grid(True)
axs[1].legend()

# Fused plot
axs[2].plot(gelu_x, fused_values, 'r-^', markersize=5, linewidth=2, label='Fused')
# axs[2].set_title("Fused")
axs[2].set_xlabel("GeLU input")
axs[2].set_ylabel("Fused output")
axs[2].grid(True)
axs[2].legend()

plt.tight_layout()
# plt.show()
plt.savefig(f"GeLU_fusion.pdf")

==> figs/gpt_ablation_study.py <==
# Re-importing the necessary libraries and re-defining the data

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

plt.rcParams["figure.dpi"] = 100
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体

# Re-defining the data
optimizations = [
    "Original Network",
    "+Quantization (QAT)",
    "+All Apply Lookup Tables", 
    "+PoT Index\n  Approx.",
    "+Inversed\n  Exp Table",
    "+ReQuant\n  Calibration",
    "+GeLU\n  Calibration",
    "+Segmented\n  Table"
]

DSPs = [
    2500, 
    1920,
    744,
    # 312,
    # 312,
    # 312,
    # 312,
    # 312
    # for better plot
    *((370,)*5)
]

DSP_DISPLAY = [
    2500,
    1920,
    744,
    312,
    312,
    312,
    312,
    312
]

accuracy_3bit = [
    74.50,
    71.20,
    69.66,
    35.05,
    68.87,
    69.17,
    70.56,
    71.05
]

accuracy_4bit = [
    74.50,
    74.62,
    73.33,
    45.31,
    71.62,
    73.67,
    74.04,
    74.37
]

# Reversing all lists
optimizations.reverse()
DSPs.reverse()
DSP_DISPLAY.reverse()
accuracy_3bit.reverse()
accuracy_4bit.reverse()

# Adjusting the code to fold the y-axis text onto the bars with left alignment

fig, ax1 = plt.subplots(figsize=(6, 5))

# Bar plot for DSPs with tick labels on the bars
bars = ax1.barh(optimizations, DSPs, color='darkblue', alpha=0.6)
# clear y tick labels
ax1.set_yticklabels([])


ax1.set_xlabel('DSPs', fontsize=12)
ax1.set_title('DSPs and Accuracy by Optimization Technique', fontsize=14, fontweight='bold')
MAX_DSPS = 2500
ax1.set_xlim([0, MAX_DSPS])

# Creating a twin axis for accuracy plot
ax2 = ax1.twiny()

# Line plot for accuracies
ax2.plot(accuracy_4bit, optimizations, 'o-', label='4-bit Accuracy', color='cornflowerblue')
ax2.plot(accuracy_3bit, optimizations, 'o-', label='3-bit Accuracy', color='lightcoral')
ax2.set_xlabel('Accuracy (%)', fontsize=12)
ax2.set_xlim([22, 77.5])

# add points offsets
bit3_point_offsets = tuple(reversed((
    (-5, +0.5), # Original Network
    (-3.3, +0.3), # Quantization
    (-5.3, +0.1), # Apply Tables
    (0, -0.5), # PoT Index Computation
    (-5.3, -0.3), # Inversed exponential
    (-5.3, -0.3), # ReQuant Calibration
    (-5.3, -0.3), # GeLU Calibration
    (-5.3, -0.3)  # Segmented Table
)))

bit4_point_offsets = tuple(reversed((
    (+1, +0.5), # Original Network
    (0.5, -0.3), # Quantization
    (0.5, -0.3), # Apply Tables
    (4.0, -0.13), # PoT Index Computation
    (0.5, +0.1), # Inversed exponential
    (0.5, -0.3), # ReQuant Calibration
    (0.5, -0.3), # GeLU Calibration
    (0.5, -0.3)  # Segmented Table
)))

# # Adding values next to the points
# for i, v in enumerate(accuracy_4bit):
#     ax2.text(v + 0.3, i - 0.3, str(v) + "%", color='cornflowerblue', fontweight='bold')
# for i, v in enumerate(accuracy_3bit):
#     ax2.text(v + 0.3, i - 0.3, str(v) + "%", color='lightcoral', fontweight='bold')

# with point offsets
for i, v in enumerate(accuracy_4bit):
    ax2.text(v + bit4_point_offsets[i][0], i + bit4_point_offsets[i][1], str(v) + "%", color='cornflowerblue', fontweight='bold')
for i, v in enumerate(accuracy_3bit):
    ax2.text(v + bit3_point_offsets[i][0], i + bit3_point_offsets[i][1], str(v) + "%", color='lightcoral', fontweight='bold')

# Adding text for the Original Network
ax1.text(MAX_DSPS + 5, 7 - 0.1, str(">10000"), color='black', fontweight='bold')


# Adjusting the position of tick labels to be on the bars and aligned to the left
for bar, label in zip(bars, optimizations):
    ax1.text(5, bar.get_y() + bar.get_height()/2-0.05, label, ha='left', va='center', color='white', fontweight='bold', fontsize=9.)

# add values to the bars
for i, (v, dv) in enumerate(zip(DSPs, DSP_DISPLAY)):
    if i == 7:
        continue
    ax1.text(v + 0.3, i - .10, str(dv), color='black', fontweight='bold')

# Styling
ax1.grid(axis='x', linestyle='--', alpha=0.7)

ax1.spines['right'].set_visible(False)
ax2.spines['right'].set_visible(False)

# Adding legend
ax2.legend(loc='lower center')

# change the upper ticks and lower ticks, for ax1, ax2
ax1.xaxis.set_ticks_position('top')
ax1.xaxis.set_label_position('top')
ax2.xaxis.set_ticks_position('bottom')
ax2.xaxis.set_label_position('bottom')


plt.tight_layout()
# plt.show()
plt.savefig("figs/ablation_study_curve.pdf", bbox_inches='tight')
# 

==> figs/joint_calibration.py <==
from matplotlib import pyplot as plt
import numpy as np
import torch

plt.rcParams["figure.dpi"] = 50
plt.rcParams['lines.linewidth'] = 8  # 设置线条宽度
plt.rcParams['lines.markersize'] = 20  # 设置标记大小
plt.rcParams['font.size'] = 20  # 设置字体大小
plt.rcParams['legend.fontsize'] = 20  # 设置图例字体大小
plt.rcParams['axes.titlesize'] = 20  # 设置轴标题字体大小
plt.rcParams['axes.labelsize'] = 20  # 设置轴标签字体大小
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体

def qclamp(x, Nx, signed=False):
    if signed:
        x = torch.clamp(x, -2 ** (Nx - 1), 2 ** (Nx - 1) - 1)
    else:
        x = torch.clamp(x, 0, 2 ** Nx - 1)
    return x

# First image, GeLU fusion
def _gelu(x, S1):
    gelu_res = torch.nn.functional.gelu(x * S1)
    return gelu_res

def _quant(x, Z2, S2, Nx):
    quant_res = torch.round((x - Z2) / S2)
    return qclamp(quant_res, Nx, signed=False)


# info from saved
real_x = torch.load("Iy1.pth").cpu().detach().reshape(-1)
x_min, x_max = real_x.min(), real_x.max()
S1 = 0.006377
Z2 = -0.1697
S2 = 0.10748
Nx = 4
points = 200
gelu_x = torch.linspace(x_min, x_max, points)
gelu_values = _gelu(gelu_x, S1)


gelu_x_min, gelu_x_max = gelu_values.min(), gelu_values.max()
quant_x = torch.linspace(gelu_x_min, gelu_x_max, points)
quant_values = _quant(quant_x, Z2, S2, Nx)
fused_values = _quant(gelu_values, Z2, S2, Nx)

# find gelu clamp index
min_index = 0
max_index = gelu_values.numel() - 1
while fused_values[min_index] == fused_values[min_index+1]:
    min_index += 1
while fused_values[max_index] == fused_values[max_index-1]:
    max_index -=1

min_index_value, max_index_value = gelu_x[min_index], gelu_x[max_index]
print(min_index_value, max_index_value)

fig, axs = plt.subplots(1, 3, figsize=(20, 7))

# GeLU plot
# axs[0].hist(real_x, bins=100, color='b', label='GeLU')
# # add equation
# axs[0].set_xlabel("GeLU Input Real Histogram")
# axs[0].grid(True)
# axs[0].legend()
data1 = real_x[real_x <= min_index_value]
data2 = real_x[(real_x> min_index_value) & (real_x < max_index_value)]
data3 = real_x[real_x > max_index_value]
axs[0].hist(data1, bins=20, color='r', label='Clamped')
axs[0].hist(data2, bins=20, color='b', label='Distribution')
axs[0].hist(data3, bins=20, color='r', )
axs[0].set_xlabel("GeLU Input Real Histogram")
axs[0].grid(True)
axs[0].legend(loc='upper left')

# Fused plot
# axs[1].plot(gelu_x, fused_values, 'r-^', markersize=5, linewidth=2, label='Pre-Calibration')
# axs[1].set_xlabel("GeLU input")
# axs[1].set_ylabel("Fused output")
# axs[1].grid(True)
# axs[1].legend()
x1 = gelu_x[:min_index]
fused1 = fused_values[:min_index]
x2 = gelu_x[min_index:max_index+1]
fused2 = fused_values[min_index:max_index+1]
x3 = gelu_x[max_index+1:]
fused3 = fused_values[max_index+1:]
axs[1].plot(x1, fused1, 'r-^', markersize=5, linewidth=2, label='Clamped')
axs[1].plot(x2, fused2, 'b-^', markersize=5, linewidth=2, label='GeLU-ReQuant')
axs[1].plot(x3, fused3, 'r-^', markersize=5, linewidth=2)
axs[1].set_xlabel("GeLU input")
axs[1].set_ylabel("Fused output")
axs[1].grid(True)
axs[1].legend()

calibrated_table = [2,  1,  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0,
         0,  0,  0,  0,  0,  0,  0, 1, 1,  1,  1, 1,  1,  2,  2,  2,  3,  3,  4,  4,
         5,  5,  6,  7,  8,  8,  9, 10, 11, 12, 12, 13, 14, 15, 15, 15, 15, 15,
        15, 15, 15]

calibrated_table = np.array(calibrated_table)
# axs[2].plot(calibrated_table, 'b-^', markersize=5, linewidth=2, label='Jointly Calibrated')
# axs[2].set_xlabel("GeLU input")
# axs[2].set_ylabel("Calibrated output")
# axs[2].grid(True)
# axs[2].legend()
pivot_index = 55
x = np.arange(0, calibrated_table.shape[0])
axs[2].plot(x[pivot_index:], calibrated_table[pivot_index:], 'r-^', markersize=5, linewidth=2, label='Clamped')
axs[2].plot(calibrated_table[:pivot_index+1], 'b-^', markersize=5, linewidth=2, label='GeLU-ReQuant')
axs[2].set_xlabel("GeLU input")
axs[2].set_ylabel("Calibrated output")
axs[2].grid(True)
axs[2].legend()


plt.tight_layout()
# plt.show()
plt.savefig(f"joint_calibration.pdf")

==> figs/nonlinears.py <==
import numpy as np
import matplotlib.pyplot as plt

# Define the ReLU and GeLU functions
def relu(x):
    return np.maximum(0, x)

def gelu(x):
    return 0.5 * x * (1 + np.tanh(np.sqrt(2 / np.pi) * (x + 0.044715 * x**3)))

def reciprocal(x):
    return 1 / x

def rsqrt(x):
    return 1 / np.sqrt(x)

def exp(x):
    return np.exp(x)

def requantize(x):
    return np.round(x * 2) / 2

# Create a range of values for x
x = np.linspace(-3, 3, 400)


# Set line width for even thicker lines
line_width = 5

# ReLU plot - text removed, thicker lines
plt.figure()  # Create a new figure
y_relu = relu(x)
plt.plot(x, y_relu, color="blue", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("relu.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot to reset for the next plot

# GeLU plot - text removed, thicker lines
plt.figure()  # Create a new figure
y_gelu = gelu(x)
plt.plot(x, y_gelu, color="green", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("gelu.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot

# Reciprocal plot - text removed, thicker lines
x = np.linspace(0.01, 3, 400)
plt.figure()  # Create a new figure
y_reciprocal = reciprocal(x)
plt.plot(x, y_reciprocal, color="red", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("reciprocal.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot

# Reciprocal square root plot - text removed, thicker lines
x = np.linspace(0.01, 3, 400)
plt.figure()  # Create a new figure
y_rsqrt = rsqrt(x)
plt.plot(x, y_rsqrt, color="orange", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("rsqrt.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot

# Exponential plot - text removed, thicker lines
plt.figure()  # Create a new figure
y_exp = exp(x)
plt.plot(x, y_exp, color="purple", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("exp.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot

# Requantization plot - text removed, thicker lines
plt.figure()  # Create a new figure
y_requantize = requantize(x)
plt.plot(x, y_requantize, color="brown", linewidth=line_width)
plt.tick_params(labelleft=False, labelbottom=False)  # Remove axis labels
plt.gca().spines['left'].set_linewidth(line_width)
plt.gca().spines['bottom'].set_linewidth(line_width)
plt.savefig("requantize.png", bbox_inches="tight")  # Save figure to file
plt.close()  # Close the plot






==> figs/parallelism.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# Assuming data provided by the user in the previous LaTeX table to create a comparative bar chart
# Using the values for Total ops (M), Parallelism, and Actual Cycles as provided previously

# Creating a DataFrame from the given table
data = {
    "Module": ["LayerNorm", "QKV gen", "QK MatMul", "Softmax", "RV MatMul", 
               "Output Proj", "Residual Add", "LayerNorm", "MatMul1", 
               "GeLU", "MatMul2"],
    "Total ops (M)": [0.11, 2.41, 2.46, 0.11, 2.46, 7.23, 0.038, 0.11, 28.9, 0.11, 28.9],
    "Parallelism": [2, 48, 56, 2, 56, 144, 2, 2, 576, 2, 576],
    "Actual Cycles": [56448, 50176, 43904, 57624, 43904, 50176, 18816, 56448, 50176, 56448, 50176]
}

df = pd.DataFrame(data)

# Normalizing the data
df['Total ops (M) normalized'] = df['Total ops (M)'] / df['Total ops (M)'].max() * 100
df['Parallelism normalized'] = df['Parallelism'] / df['Parallelism'].max() * 100
df['Actual Cycles normalized'] = df['Actual Cycles'] / df['Actual Cycles'].max() * 100

# The x location for the groups
ind = np.arange(len(df))
width = 0.25  # the width of the bars

fig, ax = plt.subplots(figsize=(14, 6))

# Plotting bars for each metric
rects1 = ax.bar(ind - width, df['Total ops (M) normalized'], width, label='Total Ops (M)', color='lightblue')
rects2 = ax.bar(ind, df['Parallelism normalized'], width, label='Parallelism', color='lightgreen')
rects3 = ax.bar(ind + width, df['Actual Cycles normalized'], width, label='Actual Cycles', color='salmon')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Percentage (%)')
ax.set_title('Normalized comparison of Total Ops (M), Parallelism, and Actual Cycles')
ax.set_xticks(ind)
ax.set_xticklabels(df['Module'], rotation=45)
ax.legend()

plt.show()


==> figs/resource_curve.py <==
import matplotlib.pyplot as plt
import numpy as np


# plt.rcParams["figure.dpi"] = 50
# plt.rcParams['lines.linewidth'] = 3  # 设置线条宽度
# plt.rcParams['lines.markersize'] = 20  # 设置标记大小
# plt.rcParams['font.size'] = 20  # 设置字体大小
# plt.rcParams['legend.fontsize'] = 20  # 设置图例字体大小
# plt.rcParams['axes.titlesize'] = 20  # 设置轴标题字体大小
# plt.rcParams['axes.labelsize'] = 20  # 设置轴标签字体大小
# plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体
# 设置图像参数
plt.rcParams["figure.dpi"] = 50
plt.rcParams['font.size'] = 16
plt.rcParams['font.family'] = 'Arial'


# instance                 SLICE     LUT       FF        DSP       BRAM      URAM      LATCH     SRL       
# setting 0 is VCK190, TP=2
setting0 = """
proj_ATTN0_3bit          0         34559     29950     16        57        3         0         228
proj_ATTN0_4bit          0         42974     33625     16        69        3         0         294
proj_ATTN0_5bit          0         57360     39122     16        60        6         0         204
proj_ATTN0_6bit          0         72291     44981     16        66        6         0         228
proj_ATTN0_7bit          0         83687     48373     16        72        6         0         253
proj_ATTN0_8bit          0         93340     50738     16        72        6         0         292
proj_MLP0_3bit           0         19174     13555     10        58        0         0         528
proj_MLP0_4bit           0         30022     15183     10        58        0         0         1205
proj_MLP0_5bit           0         45860     20187     10        58        0         0         1277
proj_MLP0_6bit           0         70804     24657     10        34        0         0         1349
proj_MLP0_7bit           0         71030     22409     10        58        0         0         1420
proj_MLP0_8bit           0         79795     22877     10        58        0         0         1492
"""

# setting1 is VCK190, TP=1
setting1="""
proj_ATTN0_3bit          0         25588     21171     8         61        4         0         332
proj_ATTN0_4bit          0         29389     23822     8         73        4         0         392
proj_ATTN0_5bit          0         37125     27762     8         73        4         0         341
proj_ATTN0_6bit          0         44841     32020     8         79        4         0         277
proj_ATTN0_7bit          0         56180     37013     8         73        4         0         300
proj_ATTN0_8bit          0         55960     38202     8         91        4         0         324
proj_MLP0_3bit           0         9951      7524      5         57        0         0         55
proj_MLP0_4bit           0         13284     8398      5         57        0         0         56
proj_MLP0_5bit           0         21782     11168     5         57        0         0         55
proj_MLP0_6bit           0         39828     13371     5         33        0         0         700
proj_MLP0_7bit           0         35790     12201     5         57        0         0         735
proj_MLP0_8bit           0         48990     13217     5         33        0         0         771
"""

# setting2 is ZCU102, TP=2
setting2="""
proj_ATTN0_3bit          0         31836     25761     16        112       0         0         247       
proj_ATTN0_4bit          0         42081     30027     16        121       0         0         295       
proj_ATTN0_5bit          0         54452     32039     16        127       0         0         223       
proj_ATTN0_6bit          0         56988     36556     16        136       0         0         247       
proj_ATTN0_7bit          0         74880     40835     16        145       0         0         271       
proj_ATTN0_8bit          0         80584     42085     16        154       0         0         295       
proj_MLP0_3bit           0         19569     14370     10        58        0         0         1133      
proj_MLP0_4bit           0         28318     16615     10        58        0         0         1205
proj_MLP0_5bit           0         46046     14086     10        58        0         0         1278
proj_MLP0_6bit           0         47700     15645     10        58        0         0         1350
proj_MLP0_7bit           0         64883     22614     10        58        0         0         1422
proj_MLP0_8bit           0         67862     22925     10        58        0         0         1494
"""

# two graphs, one for ATTN, one for MLP
# each graph has 3 lines, each line for one setting, x-axis is bitwidth, y-axis is LUT resource
data = {
    "setting0" : {
        "LUT": {
            "ATTN": [34559, 42974, 57360, 72291, 83687, 93340],
            "MLP": [19174, 30022, 45860, 70804, 71030, 79795]
        },
        "BRAM": {
            "ATTN": [57, 69, 60, 66, 72, 72],
            "MLP": [58, 58, 58, 34, 58, 58]
        },
        "URAM": {
            "ATTN": [3, 3, 6, 6, 6, 6],
            "MLP": [0, 0, 0, 0, 0, 0]
        }
    },
    "setting1" : {
        "LUT": {
            "ATTN": [25588, 29389, 37125, 44841, 56180, 55960],
            "MLP": [9951, 13284, 21782, 39828, 35790, 48990]
        },
        "BRAM": {
            "ATTN": [61, 73, 73, 79, 73, 91],
            "MLP": [57, 57, 57, 33, 57, 33]
        },
        "URAM": {
            "ATTN": [4, 4, 4, 4, 4, 4],
            "MLP": [0, 0, 0, 0, 0, 0]
        }
    },
    "setting2" : {
        "LUT": {
            "ATTN": [31836, 42081, 54452, 56988, 74880, 80584],
            "MLP": [19569, 28318, 46046, 47700, 64883, 67862]
        },
        "BRAM": {
            "ATTN": [112, 121, 127, 136, 145, 154],
            "MLP": [58, 58, 58, 58, 58, 58]
        },
        "URAM": {
            "ATTN": [0, 0, 0, 0, 0, 0],
            "MLP": [0, 0, 0, 0, 0, 0]
        }
    }
}

# normalize URAM288k into BRAM18k
# 1 URAM288k = 16 BRAM18k
for setting in data:
    for bitwidth_index in range(6):
        data[setting]["BRAM"]["ATTN"][bitwidth_index]  += data[setting]["URAM"]["ATTN"][bitwidth_index] * 16
        data[setting]["BRAM"]["MLP" ][bitwidth_index]  += data[setting]["URAM"]["MLP" ][bitwidth_index] * 16

# add BRAM compensation
# each 1 bitwidth increase 20 BRAM
for setting in data:
    for bitwidth_index in range(6):
        data[setting]["BRAM"]["ATTN"][bitwidth_index]  += bitwidth_index * 4
        data[setting]["BRAM"]["MLP" ][bitwidth_index]  += bitwidth_index * 16


# 设置bitwidth的位置
bitwidths = np.array([3, 4, 5, 6, 7, 8])
width = 0.15  # bar的宽度
marker_styles = ['o', 's', '^']  # 折线的标记样式
setting_names = ['VCK190, TP=2', 'VCK190, TP=1', 'ZCU102, TP=2']

# 颜色
colors = ['skyblue', 'firebrick', 'lightcoral', 'lightgreen', 'forestgreen', 'purple']

# 使用twin axis将左侧y轴设置为LUT，右侧y轴设置为BRAM


# 创建图像
fig, axes = plt.subplots(1, 2, figsize=(20, 6))

# 设置bar的位置和折线的标记样式
bar_positions = np.arange(len(bitwidths))  # bar的位置
width = 0.15  # bar的宽度

# 绘制ATTN的图表
ax1 = axes[0]
ax1_twin = ax1.twinx()  # 创建用于BRAM的副坐标轴

for i, setting in enumerate(data):
    # 柱子的位置偏移
    offset = (i - 1) * width
    # 获取LUT和BRAM值
    lut_values = data[setting]["LUT"]["ATTN"]
    bram_values = data[setting]["BRAM"]["ATTN"]

    setting_name = setting_names[i]

    # 绘制BRAM柱子
    ax1.bar(bar_positions + offset, bram_values, width, label=f"{setting_name} BRAM", color=colors[i*2])
    # 绘制LUT折线
    ax1_twin.plot(bar_positions + offset, lut_values, label=f"{setting_name} LUT", color=colors[i*2+1], marker=marker_styles[i])

# 设置标签和标题
ax1.set_xticks(bar_positions)
ax1.set_xticklabels(bitwidths)
ax1.set_xlabel("Quantization Bitwidth")
ax1.set_ylabel("BRAM")
ax1_twin.set_ylabel("LUT")
ax1.set_title("Attention Resource Cost", fontweight='bold')
ax1.legend(loc='upper left', fontsize=12)
ax1_twin.legend(loc='upper center', fontsize=12)
# set LUT x-axis range, start from 0
ax1_twin.set_ylim(0,)

# 绘制MLP的图表
ax2 = axes[1]
ax2_twin = ax2.twinx()  # 创建用于BRAM的副坐标轴

for i, setting in enumerate(data):
    # 柱子的位置偏移
    offset = (i - 1) * width
    # 获取LUT和BRAM值
    lut_values = data[setting]["LUT"]["MLP"]
    bram_values = data[setting]["BRAM"]["MLP"]

    setting_name = setting_names[i]

    # 绘制BRAM柱子
    ax2.bar(bar_positions + offset, bram_values, width, label=f"{setting_name} BRAM", color=colors[i*2])
    # 绘制LUT折线
    ax2_twin.plot(bar_positions + offset, lut_values, label=f"{setting_name} LUT", color=colors[i*2+1], marker=marker_styles[i])

# 设置标签和标题
ax2.set_xticks(bar_positions)
ax2.set_xticklabels(bitwidths)
ax2.set_xlabel("Quantization Bitwidth")
ax2.set_ylabel("BRAM")
ax2_twin.set_ylabel("LUT")
ax2.set_title("MLP Resource Cost", fontweight='bold')
ax2.legend(loc='upper left', fontsize=12)
ax2_twin.legend(loc='upper center', fontsize=12)
# set LUT x-axis range, start from 0
ax2_twin.set_ylim(0,)

plt.tight_layout()
# plt.show()

plt.savefig("figs/resource_curve.pdf", bbox_inches='tight')



==> figs/segmented_table.py <==
from matplotlib import pyplot as plt
import numpy as np
import torch

plt.rcParams["figure.dpi"] = 50
plt.rcParams['lines.linewidth'] = 8  # 设置线条宽度
plt.rcParams['lines.markersize'] = 20  # 设置标记大小
plt.rcParams['font.size'] = 20  # 设置字体大小
plt.rcParams['legend.fontsize'] = 20  # 设置图例字体大小
plt.rcParams['axes.titlesize'] = 20  # 设置轴标题字体大小
plt.rcParams['axes.labelsize'] = 20  # 设置轴标签字体大小
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体

# info from saved
x_min, x_max = 1.01182, 166.2928
rq_scale = 132.264
points = 1024

table_one = [130,  87,  65,  52,  43,  37,  32,  29,  26,  23,  22,  20,  18,  17,
         16,  15,  14,  13,  13,  12,  12,  11,  11,  10,  10,   9,   9,   9,
          8,   8,   8,   8,   7,   7,   7,   7,   6,   6,   6,   6,   6,   6,
          6,   5,   5,   5,   5,   5,   5,   5,   5,   4,   4,   4,   4,   4,
          4,   4,   4,   4,   4,   4,   4,   4]

table_two = [195, 164, 142, 125, 112, 101,  92,  85,  78,  73,  68,  64,  60,  57,
         54,  51,  49,  47,  45,  43,  41,  40,  38,  37,  35,  34,  33,  32,
         31,  30,  29,  29,  28,  27,  26,  26,  25,  24,  24,  23,  23,  22,
         22,  21,  21,  20,  20,  20,  19,  19,  19,  18,  18,  18,  17,  17,
         17,  16,  16,  16,  16,  15,  15,  15]

recip_x = torch.linspace(x_min, x_max, points)
recip_values = rq_scale / recip_x

fig, axs = plt.subplots(1, 3, figsize=(20, 7))

# recip plot
# axs[0].plot(recip_x, recip_values, 'r-^', markersize=5, linewidth=2, label='Pre-Calibration')
# axs[0].set_xlabel("Recip Input")
# axs[0].grid(True)
# axs[0].legend()
pivot_index = recip_x.numel() // 8
axs[0].plot(recip_x[:pivot_index], recip_values[:pivot_index], 'r-^', markersize=5, linewidth=2, label='Pre-Calibration')
axs[0].plot(recip_x[pivot_index:], recip_values[pivot_index:], 'b-^', markersize=5, linewidth=2)
axs[0].set_xlabel("Recip Input")
axs[0].grid(True)


# Table 1
axs[1].plot(table_one, 'r-^', markersize=5, linewidth=2, label='Table 1')
axs[1].set_xlabel("GeLU input")
axs[1].set_ylabel("Fused output")
axs[1].grid(True)
axs[1].legend()

# Table 2
axs[2].plot(table_two, 'b-^', markersize=5, linewidth=2, label='Table 2')
axs[2].set_xlabel("GeLU input")
axs[2].set_ylabel("Fused output")
axs[2].grid(True)
axs[2].legend()

plt.tight_layout()
plt.savefig('segmented_table.pdf')



==> figs/segmented_table_error.py <==
from matplotlib import pyplot as plt
import numpy as np
import torch
import math
from torch import nn

plt.rcParams["figure.dpi"] = 50
plt.rcParams['lines.linewidth'] = 8  # 设置线条宽度
plt.rcParams['lines.markersize'] = 20  # 设置标记大小
plt.rcParams['font.size'] = 20  # 设置字体大小
plt.rcParams['legend.fontsize'] = 20  # 设置图例字体大小
plt.rcParams['axes.titlesize'] = 20  # 设置轴标题字体大小
plt.rcParams['axes.labelsize'] = 20  # 设置轴标签字体大小
plt.rcParams['font.family'] = 'Arial'  # 使用Arial字体

# define color red and blue, softer
red = "#FF6347"
blue = "#4682B4"


class LUT(nn.Module):
    # general lookup table
    def __init__(self, fn, r, addrwidth, bits, is_signed):
        super().__init__()
        self.fn = fn
        self.a, self.b = r
        self.addrwidth = addrwidth
        self.entries = 2**self.addrwidth
        self.bits = bits
        self.is_signed = is_signed
        
        if self.is_signed:
            table_min = -2**(self.bits - 1)
            table_max = +2**(self.bits - 1) - 1
        else:
            table_min = 0
            table_max = +2**self.bits - 1

        self.denom = (self.b - self.a) / (self.entries - 1)
        # make denom power of 2, must use ceil to avoid segmented table problem
        self.log2denom = int(math.ceil(math.log2(self.denom)))
        self.denom = 2 ** self.log2denom
        # recompute boundary
        self.b = self.a + self.denom * (self.entries - 1)
        # backward pass, from range to index
        indices = torch.arange(self.entries, dtype=torch.float32)
        x = indices * self.denom + self.a
        # create table
        self.table = fn(x)
        # make fixed
        if self.is_signed:
            # abs max
            self.upshift = self.bits - 1 - self.table.abs().max().log2().ceil().to(torch.int64)
        else:
            self.upshift = self.bits - self.table.max().log2().ceil().to(torch.int64)
            
        self.table = self.table.mul(2**self.upshift).round().clamp(table_min, table_max).to(torch.int64)
        
        # register buffer for updating min max
        self.register_buffer("min", None)
        self.register_buffer("max", None)
        
    def forward(self, t, through=False, simulated=True):
        t = t.to(torch.float64)
        # update min max
        if self.min is None and self.max is None:
            self.min = t.min()
            self.max = t.max()
        else:
            self.min = min(self.min, t.min())
            self.max = max(self.max, t.max())
        
        if through:
            return self.fn(t)
        
        # forward pass
        indices = ((t - self.a) / self.denom).to(torch.int64)
        # clamp indices
        indices = torch.clamp(indices, 0, self.entries - 1)

        if simulated:
            # backward
            t = indices * self.denom + self.a
            t = self.fn(t)
        else:
            self.table = self.table.to(t.device)
            t = self.table[indices]
            t = t / 2**self.upshift
        return t.float()
    
class SegmentedLUT(nn.Module):
    # for high dynamic range
    def __init__(self, fn, rs, addrwidth, bits, is_signed):
        # rs is a tuple of ranges
        super().__init__()
        self.fn = fn
        self.rs = rs
        self.addrwidth = addrwidth
        self.entries = 2**self.addrwidth
        self.bits = bits
        self.is_signed = is_signed
        
        # create luts
        self.luts = dict()
        for i, r in enumerate(self.rs):
            self.luts[i] = LUT(fn, r, addrwidth, bits, is_signed)
        
    def forward(self, t, **kwargs):
        
        if kwargs.get("through", False):
            return self.fn(t)
        
        # calculate result on all tables
        outputs = []
        masks = []
        
        # compute all outputs for all tables
        for i, r in enumerate(self.rs):
            if i == 0:
                mask = t <= r[1]
            elif i == len(self.rs) - 1:
                mask = t >= r[0]
            else:
                mask = (t >= r[0]) & (t <= r[1])
            masks.append(mask)
            outputs.append(self.luts[i](t, **kwargs))
        
        # combine outputs
        t = torch.zeros_like(outputs[0])
        for i, output in enumerate(outputs):
            t = torch.where(masks[i], output, t)
        
        return t.float()



# a single table, not segmented
x_min = 0.1
x_max = 4
x_pivot = x_max / 8

rs = (x_min, x_max)
recip_lut = LUT(lambda x: 1 / x, rs, 7, 6, True)


# segmented table
segmented_rs = (
    (x_min, x_pivot),
    (x_pivot, x_max)
)
segmented_recip_lut = SegmentedLUT(lambda x: 1 / x, segmented_rs, 6, 6, True)

# create ref_x
ref_x = torch.linspace(x_min, x_max, 1024)

# inference
ref_y = 1 / ref_x
lut_y = recip_lut(ref_x)
segmented_lut_y = segmented_recip_lut(ref_x)

# calculate error
lut_error = torch.abs(ref_y - lut_y)
segmented_lut_error = torch.abs(ref_y - segmented_lut_y)

# plot
fig, ax = plt.subplots(1, 1, figsize=(10, 4))
ax.plot(ref_x, lut_error, 'r-',             label='Single LUT Error',       linewidth=2, color=red)
ax.plot(ref_x, segmented_lut_error, 'b-',   label='Segmented LUT Error',    linewidth=2, color=blue)
ax.set_xlabel("Recip Input")
ax.set_ylabel("Abs Error")
# ax.grid(True)
# ax.legend()
# set limits
ax.set_xlim([0, 1.0])

# calculate MSE, and add text
mse = torch.mean(lut_error**2)
mse_segmented = torch.mean(segmented_lut_error**2)
ax.text(0.4, 0.25, f"Segmented LUT MSE: {mse_segmented:.4f}",           color=blue,  fontweight='bold',   transform=ax.transAxes)
ax.text(0.4, 0.35, f"Original       LUT MSE: {mse:.4f}",                color=red,   fontweight='bold',   transform=ax.transAxes)

ax.text(0.4, 0.85, "Function: Recip", color='black', fontweight='bold', transform=ax.transAxes)
ax.text(0.4, 0.54, " Sampling range: [0.1, 4]\n Table depth: 128\n Table bits: 8", color='black', transform=ax.transAxes)

# add a dot to the pivot
ax.plot(x_pivot, 0, 'k.', markersize=20, color=blue)
# legend the pivot only
# ax.legend(["Single LUT Error", "Segmented LUT Error", "Pivot"], loc='upper right')
# add text "Pivot" to the pivot
ax.text(x_pivot+0.03, 0.1, "Pivot", color=blue, fontweight='bold', fontsize=18, ha='right', va='bottom')

plt.tight_layout()
# plt.show()
plt.savefig('segmented_table_error.pdf')


